Inferring Global Exponential Stability Properties using Lie-bracket Approximations

In the present paper, a novel result for inferring uniform global, not semi-global, exponential stability in the sense of Lyapunov with respect to input-affine systems from global uniform exponential stability properties with respect to their associated Lie-bracket systems is shown. The result is applied to adapt dither frequencies to find a sufficiently high gain in adaptive control of linear unknown systems, and a simple numerical example is simulated to support the theoretical findings.

==> matlab/example1.m <==
%% Cleanup
close all;
clear all;


%% Setup

parameters.h = 1e-6;

parameters.a = 2;
parameters.b = -3;

parameters.p0 = 0;
parameters.p1 = 0.5;
parameters.p2 = 0.5;




parameters.l=1;
%parameters.w = 2*pi*30;
parameters.w = 200;
parameters.k = 2/3;
parameters.tf = 1e-1;
% free to choose lambda? - e.g. lambda = 1 for GAS LBS.
parameters.lambda1 = 1;

p_tmp = [parameters.p0, parameters.p1, parameters.p2];
var.p = max([parameters.p0, parameters.p1, parameters.p2]);
var.pp = 0;
for i=1:numel(p_tmp)
    for j = 1:numel(p_tmp)
            var.pp = max(var.pp, p_tmp(i)+p_tmp(j));
    end
end
var.ppp = 0;
for i=1:numel(p_tmp)
    for j = 1:numel(p_tmp)
        for k = 1:numel(p_tmp)
            var.ppp = max(var.ppp, p_tmp(i)+p_tmp(j)+p_tmp(j));
        end
    end
end
var.pstar = min(1-var.p, ...
    2-var.ppp);
var.alphabar = 1;
var.betabar = parameters.b^2*parameters.k-parameters.a;
var.D = 0.5*(1-exp(-var.betabar*parameters.tf));

assert(parameters.k> parameters.a/parameters.b^2, "k is not large enough");
assert(var.betabar > 0, "LBS system is unstable.");
assert(10*parameters.h <= parameters.tf, "tf is too close to the simulation stepwidth h." );
assert(var.D > 0, "D is not positive");
assert(var.D < 1, "D is not less than one");

var.L0 = abs(parameters.a);
var.L1 = 2*parameters.k^(1/2);
var.L_p = max(var.L0, var.L1);
var.L_pp = 6*parameters.k^(1/2)*var.L_p + var.L_p^2;
var.L_ppp = 16*parameters.k^(1/2)*var.L_p^2 + 6*parameters.k^(1/2)*var.L_p^3;
var.L = max([ ...
    var.L_p, ...
    var.L_pp, ...
    var.L_ppp]);
var.wstar = max(1, ...
    (pi^2*(parameters.l+1)^3*var.L^2* ...
    parameters.lambda1/var.D* ...
    (5*parameters.tf+12+8*pi)* ...
    exp(2*pi*parameters.l^2* ...
    var.L*parameters.tf))^(1/var.pstar));
var.alpha = (var.alphabar+var.D)/(var.alphabar*exp(-var.betabar*parameters.tf) + var.D);
var.beta = - 1/parameters.tf*log(var.alphabar*exp(-var.betabar*parameters.tf) +var.D);



x0 = [1 1 10 100 1000]
tspan = 0:parameters.h:1;

vf = @(t, x) vectorfield1(t, ...
    x, ...
    parameters.a, ...
    parameters.b, ...
    parameters.w, ...
    parameters.k, ...
    parameters.p0, ...
    parameters.p1, ...
    parameters.p2);

vf_lbs = @(t, x) -var.betabar*x;

%% Simulation
solution.ai.x = ode1(vf, tspan,  x0(1));
solution.t = tspan';
% [t, X] = ode45( vf, [0, 1], x0(1));
solution.lbs.x = ode1(vf_lbs, tspan,  x0(1));



%% Inspection

disp(parameters);
disp(var);

plot(solution.t, solution.ai.x);
grid on;
hold on;
plot(solution.t, solution.lbs.x);


%% Export
experiment.parameters = parameters;
experiment.var = var;
experiment.solution = solution;
export('exponential_convergence', experiment)

%% Helpers



function export(experimentname, experiment)
    % exports the simulation to a csv file

    if verLessThan('matlab','9.8')
        warning('%s.export does not work with Matlab versions before 20201', 'export(...)');
    else

%         c0 = a/b;
%         c1 = (a+1)/b;

        filename = sprintf('%s.csv', experimentname);
        classname = 'example1.m';

        % create preamble
        preamble = sprintf('# simulation export from %s:%s\n', classname, experimentname);
        preamble = sprintf('%s# file "%s"\n', preamble, filename);
        preamble = sprintf('%s# a = %g, b = %g, k=%g \n', ...
            preamble, ...
            experiment.parameters.a, ...
            experiment.parameters.b, ...
            experiment.parameters.k ...
            );
        preamble = sprintf('%s# p0 = %g, p1 = %g, p2=%g \n', ...
            preamble, ...
            experiment.parameters.p0, ...
            experiment.parameters.p1, ...
            experiment.parameters.p2 ...
            );
        preamble = sprintf('%s# p = %g, pp = %g, ppp=%g \n', ...
            preamble, ...
            experiment.var.p, ...
            experiment.var.pp, ...
            experiment.var.ppp ...
            );
        preamble = sprintf('%s# alpha = %g, beta = %g, alphabar=%g, betabar=%g \n', ...
            preamble, ...
            experiment.var.alpha, ...
            experiment.var.beta, ...
            experiment.var.alphabar, ...
            experiment.var.betabar ...
            );
        preamble = sprintf('%s# L = %g, D = %g, wstar=%g, betabar=%g \n', ...
            preamble, ...
            experiment.var.L, ...
            experiment.var.D, ...
            experiment.var.wstar ...
            );
        preamble = sprintf('%s# omega = %g\n', preamble, experiment.parameters.w);
        preamble = sprintf('%s# h = %g\n', preamble, experiment.parameters.h);
        preamble = sprintf('%s#\n\n\n', preamble);


        disp(preamble);
        % create table
        % use truncated values!

        data = [round(experiment.solution.ai.x, 2), ...
            round(experiment.solution.lbs.x, 2)...
            ];
        [~, ia, ~] = unique(data, 'rows', 'stable');

        % manually ensure the last time point of the simulation is kept
        if( ia(end) < size(experiment.solution.ai.x, 2))
            ia = [ia;size(experiment.solution.ai.x, 2)];
        end
        % manually ensure the first time point of the simulation is kept
        if( ia(1) > 1)
            ia = [1; ia];
        end

        t = experiment.solution.t(ia');
        x_ai = experiment.solution.ai.x(ia');
        x_lbs = experiment.solution.lbs.x(ia');




        tableheaders = {'t', 'ai.x', 'lbs.x'};

        T = table( strtrim(cellstr(num2str(t,'%.4f'))), ...
            strtrim(cellstr(num2str(x_ai,'%.4f'))), ...
            strtrim(cellstr(num2str(x_lbs,'%.4f'))), ...
            'VariableNames', tableheaders);

        % write preamble first
        fileID = fopen(filename,'w');
        fprintf(fileID,'%s', preamble);
        fclose(fileID);

        % append table to file
        writetable(T, filename, 'Delimiter', ',', 'WriteMode', 'Append', 'WriteVariableNames', true);
    end
end

==> matlab/ode1.m <==
function Y = ode1(odefun,tspan,y0,varargin)
%ODE1  Solve differential equations with a non-adaptive method of order 1.
%   Y = ODE1(ODEFUN,TSPAN,Y0) with TSPAN = [T1, T2, T3, ... TN] integrates 
%   the system of differential equations y' = f(t,y) by stepping from T0 to 
%   T1 to TN. Function ODEFUN(T,Y) must return f(t,y) in a column vector.
%   The vector Y0 is the initial conditions at T0. Each row in the solution 
%   array Y corresponds to a time specified in TSPAN.
%
%   Y = ODE1(ODEFUN,TSPAN,Y0,P1,P2...) passes the additional parameters 
%   P1,P2... to the derivative function as ODEFUN(T,Y,P1,P2...). 
%
%   This is a non-adaptive solver. The step sequence is determined by TSPAN.
%   The solver implements the forward Euler method of order 1.   
%
%   Example 
%         tspan = 0:0.1:20;
%         y = ode1(@vdp1,tspan,[2 0]);  
%         plot(tspan,y(:,1));
%     solves the system y' = vdp1(t,y) with a constant step size of 0.1, 
%     and plots the first component of the solution.   
%

if ~isnumeric(tspan)
  error('TSPAN should be a vector of integration steps.');
end

if ~isnumeric(y0)
  error('Y0 should be a vector of initial conditions.');
end

h = diff(tspan);
if any(sign(h(1))*h <= 0)
  error('Entries of TSPAN are not in order.') 
end  

try
  f0 = feval(odefun,tspan(1),y0,varargin{:});
catch
  msg = ['Unable to evaluate the ODEFUN at t0,y0. ',lasterr];
  error(msg);  
end  

y0 = y0(:);   % Make a column vector.
if ~isequal(size(y0),size(f0))
  error('Inconsistent sizes of Y0 and f(t0,y0).');
end  

neq = length(y0);
N = length(tspan);
Y = zeros(neq,N);

Y(:,1) = y0;
for i = 1:N-1 
  Y(:,i+1) = Y(:,i) + h(i)*feval(odefun,tspan(i),Y(:,i),varargin{:});
end
Y = Y.';


==> matlab/vectorfield1.m <==
function [x_dot] = vectorfield1(t, x, a, b, w, k, p0, p1, p2)
%VECTORFIELD1 vectorfield for example1

u1 = sin(w*t);
u2 = cos(w*t);

if abs(x) > 1e-15
    f1 = k^(0.5)*abs(x)*sin(log(0.5*x^2));
    f2 = k^(0.5)*abs(x)*cos(log(0.5*x^2));
else
    f1 = 0;
    f2 = 0;
end

u = w^(p1)*f1*u1 - w^(p2)*f2*u2;

x_dot = a*x + b*u;

end


